Structure & Quality: Conceptual and Formal Foundations for the Mind-Body Problem

This paper explores the hard problem of consciousness from a different perspective. Instead of drawing distinctions between the physical and the mental, an exploration of a more foundational relationship is examined: the relationship between structure and quality. Information-theoretic measures are developed to quantify the mutual determinability between structure and quality, including a novel Q-S space for analyzing fidelity between the two domains. This novel space naturally points toward a five-fold categorization of possible relationships between structural and qualitative properties, illustrating each through conceptual and formal models. The ontological implications of each category are examined, shedding light on debates around functionalism, emergentism, idealism, panpsychism, and neutral monism. This new line of inquiry has established a framework for deriving theoretical constraints on qualitative systems undergoing evolution that is explored in my companion paper, Qualia & Natural Selection.

==> experiment-qs-distribution.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "start_time": "2025-04-14T17:55:52.113476Z",
     "end_time": "2025-04-14T17:55:52.386399Z"
    }
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "colors = {\n",
    "    'red':    '#EC4C4C',   # Light Crimson\n",
    "    'green':  '#70D07C',   # Clean Apple Green\n",
    "    'blue':   '#4C9CED',   # Bright Steel Blue\n",
    "    'yellow': '#FFC857'    # Golden Sun\n",
    "}\n",
    "\n",
    "def correlation_ratio(a, b, n_bins=500):\n",
    "    \"\"\"\n",
    "    Compute the correlation ratio (eta squared) between a and b.\n",
    "\n",
    "    This quantifies the fraction of the variance of a that is explained by b,\n",
    "    and is normalized between 0 and 1.\n",
    "\n",
    "    Parameters:\n",
    "        a : 1D numpy array of dependent variable values (A).\n",
    "        b : 1D numpy array of independent variable values (B).\n",
    "        n_bins : number of bins to discretize b (default 10).\n",
    "\n",
    "    Returns:\n",
    "        float: the correlation ratio η².\n",
    "    \"\"\"\n",
    "    a = np.asarray(a)\n",
    "    b = np.asarray(b)\n",
    "\n",
    "    # Bin b into discrete bins.\n",
    "    bins = np.linspace(np.min(b), np.max(b), n_bins+1)\n",
    "    bin_indices = np.digitize(b, bins) - 1\n",
    "\n",
    "    a_mean = np.mean(a)\n",
    "    total_var = np.var(a, ddof=1)\n",
    "    between_var = 0.0\n",
    "\n",
    "    for i in range(n_bins):\n",
    "        mask = (bin_indices == i)\n",
    "        if np.any(mask):\n",
    "            n_i = np.sum(mask)\n",
    "            a_bin_mean = np.mean(a[mask])\n",
    "            between_var += n_i * (a_bin_mean - a_mean)**2\n",
    "\n",
    "    eta_sq = between_var / ((len(a) - 1) * total_var)\n",
    "    return np.sqrt(eta_sq)\n",
    "\n",
    "def generate_correlated(a, eta=0.5, random_seed=None):\n",
    "    \"\"\"\n",
    "    Generate an array b based on input array a such that the squared Pearson\n",
    "    correlation (R^2) between a and b is approximately eta_squared.\n",
    "\n",
    "    This function assumes a linear model:\n",
    "         b = a + noise\n",
    "    where noise ~ N(0, noise_var) with noise_var chosen so that:\n",
    "         R^2 = Var(a) / (Var(a) + noise_var) = eta_squared.\n",
    "\n",
    "    Parameters:\n",
    "        a : numpy array\n",
    "            The original continuous data.\n",
    "        eta : float\n",
    "            The desired squared correlation between a and b (0 <= eta_squared <= 1).\n",
    "        random_seed : int or None\n",
    "            Seed for reproducibility.\n",
    "\n",
    "    Returns:\n",
    "        b : numpy array\n",
    "            The resulting array such that R^2 between a and b is approximately eta_squared.\n",
    "    \"\"\"\n",
    "    if random_seed is not None:\n",
    "        np.random.seed(random_seed)\n",
    "\n",
    "    if not (0 <= eta <= 1):\n",
    "        raise ValueError(\"eta_squared must be between 0 and 1\")\n",
    "\n",
    "    var_a = np.var(a)\n",
    "\n",
    "    # Handle edge cases:\n",
    "    if eta == 1:\n",
    "        # Perfect correlation (noise variance zero)\n",
    "        return np.copy(a)\n",
    "    elif eta == 0:\n",
    "        # No correlation: b should be completely independent noise.\n",
    "        # We set noise variance equal to var(a) for scaling purposes (choice is arbitrary).\n",
    "        return np.random.normal(0, np.sqrt(var_a), size=a.shape)\n",
    "\n",
    "    # Calculate the necessary noise variance to achieve the target eta_squared.\n",
    "    noise_var = var_a * (1 / eta**2 - 1)\n",
    "\n",
    "    # Generate noise and add to a.\n",
    "    noise = np.random.normal(0, np.sqrt(noise_var), size=a.shape)\n",
    "    b = a + noise\n",
    "    return b, noise\n",
    "\n",
    "def sim(q_noise_std):\n",
    "    N = 50000           # population size\n",
    "    mu = 0            # mean of structural trait s\n",
    "    sigma = 10         # standard deviation of s\n",
    "    q_factor = 1.5\n",
    "\n",
    "    s = np.random.normal(mu, sigma, N)\n",
    "    q = np.power(q_factor * (s + np.random.normal(0, q_noise_std, N)), 2)\n",
    "\n",
    "    s_hat = correlation_ratio(q, s, 400)\n",
    "    q_hat = correlation_ratio(q, s, 400)\n",
    "\n",
    "    return s, q, s_hat, q_hat"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 640x480 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s1, q1, s_hat1, q_hat1 = sim(10)\n",
    "s2, q2, s_hat2, q_hat2 = sim(4)\n",
    "s3, q3, s_hat3, q_hat3 = sim(1)\n",
    "\n",
    "n_shown = 500\n",
    "\n",
    "x = np.linspace(-40, 40, 400)\n",
    "y = 2*x**2\n",
    "\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"font.family\": \"sans\",\n",
    "    'mathtext.fontset': 'custom',\n",
    "    'mathtext.rm': 'sans',\n",
    "    'mathtext.it': 'sans:italic',\n",
    "    'mathtext.bf': 'sans:bold',\n",
    "    'font.size': 10,\n",
    "    'font.weight': 'normal',\n",
    "    'axes.labelweight': 'bold',\n",
    "    'axes.titlesize': 11,\n",
    "    'axes.titleweight': 'bold',\n",
    "})\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "ax.spines['bottom'].set_linewidth(1)\n",
    "ax.spines['bottom'].set_color('#666')\n",
    "ax.spines['left'].set_linewidth(1)\n",
    "ax.spines['left'].set_color('#666')\n",
    "\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "plt.xlim(-40, 40)\n",
    "plt.ylim(-50, 2000)\n",
    "plt.scatter(s1[0:n_shown], q1[0:n_shown], label=r\"$\\hat{s}$ = \" + f\"{round(s_hat1, 2)}\", s=3, color=colors['red'], zorder=2, alpha=0.6)\n",
    "plt.scatter(s2[0:n_shown], q2[0:n_shown], label=r\"$\\hat{s}$ = \" + f\"{round(s_hat2, 2)}\", s=3, color=colors['green'], zorder=2, alpha=0.6)\n",
    "plt.scatter(s3[0:n_shown], q3[0:n_shown], label=r\"$\\hat{s}$ = \" + f\"{round(s_hat3, 2)}\", s=3, color=colors['blue'], zorder=2, alpha=0.6)\n",
    "\n",
    "plt.plot(x, y, label='$\\hat{s}$ = 1.00', color=colors['yellow'], linewidth=1.5, zorder=1)\n",
    "\n",
    "plt.xlabel(r\"s\")\n",
    "plt.ylabel(r\"q\")\n",
    "plt.legend(loc=\"lower right\")\n",
    "plt.grid(True)\n",
    "plt.savefig('plot-qs-distribution.pdf')\n",
    "plt.show()"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-14T17:58:24.548697Z",
     "end_time": "2025-04-14T17:58:24.735622Z"
    }
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> experiment-russellian-monism.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "start_time": "2025-04-14T17:59:09.073048Z",
     "end_time": "2025-04-14T17:59:09.076091Z"
    }
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def simulate_flow_dynamics(neighbors, x0, lam, beta, dt, T):\n",
    "    \"\"\"\n",
    "    Simulate the dynamics defined by the explicit ODE:\n",
    "\n",
    "       dx_i/dt = -λ * x_i + β * ∑_{j in neighbors(i)} (x_j - x_i)\n",
    "\n",
    "    Here, the term β*(x_j - x_i) describes the net influx from the neighbors.\n",
    "    \"\"\"\n",
    "    N = len(x0)\n",
    "    steps = int(T / dt)\n",
    "    x = x0.copy()\n",
    "    history = np.zeros((steps + 1, N))\n",
    "    history[0] = x\n",
    "    for t in range(steps):\n",
    "        dx = np.zeros(N)\n",
    "        for i in range(N):\n",
    "            sum_neighbors = sum(x[j] for j in neighbors[i])\n",
    "            dx[i] = -lam * x[i] + beta * (sum_neighbors - len(neighbors[i]) * x[i])\n",
    "        x = x + dt * dx\n",
    "        history[t + 1] = x\n",
    "    return history\n",
    "\n",
    "def simulate_energy_dynamics(neighbors, x0, eta, dt, T):\n",
    "    \"\"\"\n",
    "    Simulate dynamics via gradient descent on an energy function.\n",
    "\n",
    "    Define the energy function:\n",
    "       E(x) = 1/2 ∑_{(i,j) in edges} (x_i - x_j)^2.\n",
    "\n",
    "    For an undirected graph, the gradient with respect to x_i is:\n",
    "       ∂E/∂x_i = ∑_{j in neighbors(i)} (x_i - x_j).\n",
    "\n",
    "    The gradient descent flow is then given by:\n",
    "       dx_i/dt = -η * ∂E/∂x_i = -η * ∑_{j in neighbors(i)} (x_i - x_j).\n",
    "    \"\"\"\n",
    "    N = len(x0)\n",
    "    steps = int(T / dt)\n",
    "    x = x0.copy()\n",
    "    history = np.zeros((steps + 1, N))\n",
    "    history[0] = x\n",
    "    for t in range(steps):\n",
    "        dx = np.zeros(N)\n",
    "        for i in range(N):\n",
    "            grad = sum(x[i] - x[j] for j in neighbors[i])\n",
    "            dx[i] = -eta * grad\n",
    "        x = x + dt * dx\n",
    "        history[t + 1] = x\n",
    "    return history"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 1200x500 with 2 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# We define a small undirected graph (symmetric neighbor relations) via a dictionary.\n",
    "# For each node i, 'neighbors[i]' lists the nodes connected to i.\n",
    "neighbors = {\n",
    "    0: [1, 2],\n",
    "    1: [0, 2, 3],\n",
    "    2: [0, 1, 3, 4],\n",
    "    3: [1, 2, 4],\n",
    "    4: [2, 3]\n",
    "}\n",
    "\n",
    "N = 5\n",
    "x0 = np.random.rand(N)  # initial state for each node\n",
    "\n",
    "dt = 0.01   # time step\n",
    "T  = 5.0    # total time\n",
    "steps = int(T / dt)\n",
    "time_vals = np.linspace(0, T, steps + 1)\n",
    "\n",
    "lam = 0.0    # Remove the independent decay term.\n",
    "beta = 1.0   # Set beta equal to the gradient descent rate (eta).\n",
    "eta = 1.0    # Gradient descent rate.\n",
    "\n",
    "history_flow = simulate_flow_dynamics(neighbors, x0, lam, beta, dt, T)\n",
    "history_energy = simulate_energy_dynamics(neighbors, x0, eta, dt, T)\n",
    "\n",
    "plt.figure(figsize=(12, 5))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "for i in range(N):\n",
    "    plt.plot(time_vals, history_flow[:, i], label=f\"Node {i}\")\n",
    "plt.title(\"Explicit Flow Dynamics\")\n",
    "plt.xlabel(\"Time\")\n",
    "plt.ylabel(\"x\")\n",
    "plt.legend()\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "for i in range(N):\n",
    "    plt.plot(time_vals, history_energy[:, i], label=f\"Node {i}\")\n",
    "plt.title(\"Energy-Based Dynamics\")\n",
    "plt.xlabel(\"Time\")\n",
    "plt.ylabel(\"x\")\n",
    "plt.legend()\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-14T17:59:22.803674Z",
     "end_time": "2025-04-14T17:59:22.939942Z"
    }
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

